An Event-Based Stack For Data Transmission Through Underwater Multimodal Networks

The DESERT Underwater framework (http://desert-underwater.dei.unipd.it/), originally designed for simulating and testing underwater acoustic networks in sea trials, has recently been extended to support real payload data transmission through underwater multimodal networks. Specifically, the new version of the framework is now able to transmit data in real time through the EvoLogics S2C low-rate and high-rate acoustic modems, the SmartPORT low-cost acoustic underwater modem prototype (AHOI) for IoT applications, as well as Ethernet, surface WiFi, and the BlueComm optical modem. The system can also be tested in the lab by employing a simulated channel, and the EvoLogics S2C DMAC Emulator (DMACE)

==> figures/plot_th.py <==
'''Parse the diagnostics data collected during the sea trial: Trieste 25/02/2019

This file should be placed outside the DAY, NIGHT ad GPS folders.

There were 2 nodes: Master node was onboard a working boat, moving inside a dockyard (and, a little, outside)
Slave node was deployed from the pier.
Both nodes were equipped with:
1. an EvoLogics 7/17 acoustic modem
2. an EvoLogics HS acoustic modem
3. a rx/tx pair of BlueComm 200 optical modems

This script parses the diagnostics data, and plot the following (for each stream):
 - The bitrate
 - The throughput
'''
import numpy as np
import scipy as sp
import matplotlib.pyplot as plt
from scipy.io import loadmat
import sys
import os, os.path
import time
import datetime
import glob
import matplotlib.dates as mdates
import matplotlib.patches as mpatches
from math import radians, cos, sin, asin, sqrt

# use LaTeX fonts in the plot
plt.rc('text', usetex=True)
plt.rc('font', family='serif', size=10)
plt.xticks(rotation=30)

ths = [205.0, 212.2, 500, 494, 399.67, 469, 1170, 1340, 3385.0, 13504, 8000000.4]

x_values = ['ahoi!', 'S2C 18/34 IM', 'S2C DMACE IM', 'S2C 18/34 burst', 'S2C DMACE burst', 'CSA/UDP']
x_axis = [0.85, 1.16, 1.85, 2.16, 2.85, 3.16, 3.85, 4.16, 4.85, 5.16, 6]
x_axis2 = [1, 2, 3, 4, 5, 6]

colors = ['orange', 'red', 'skyblue', 'navy', 'darkgray', 'dimgray', 'orchid', 'darkmagenta', 'limegreen', 'darkgreen', 'indigo']
labels = ['ahoi! DESERT', 'ahoi!', 'S2C/IM 18/34 DESERT', 'S2C/IM 18/34', 'S2C DMACE IM DESERT', 'S2C DMACE IM', 'S2C 18/34 burst DESERT', 'S2C 18/34 burst', 'S2C/burst DMACE DESERT', 'S2C/burst DMACE', 'CSA/UDP DESERT']

skyblue_patch = mpatches.Patch(color='skyblue', label='S2C DMACE IM DESERT')
navy_patch = mpatches.Patch(color='navy', label='S2C DAMCE IM')
dimgray_patch = mpatches.Patch(color='dimgray', label='S2C 18/34 IM')
darkgray_patch = mpatches.Patch(color='darkgray', label='S2C 18/34 IM DESERT')
darkmag_patch = mpatches.Patch(color='darkmagenta', label='S2C 18/34 burst')
orchid_patch = mpatches.Patch(color='orchid', label='S2C 18/34 burst DESERT')
lgree_patch = mpatches.Patch(color='limegreen', label='S2C DMACE burst DESERT')
dgree_patch = mpatches.Patch(color='darkgreen', label='S2C DMACE burst')
orange_patch = mpatches.Patch(color='orange', label='ahoi! DESERT')
red_patch = mpatches.Patch(color='red', label='ahoi!')
indigo_patch = mpatches.Patch(color='indigo', label='CSA/UDP DESERT')

plt.figure(1)
plt.subplots_adjust(bottom=0.24, top=0.97, left=0.06, right=0.95)
plt.bar(x_axis, ths, color=colors, align='center', width=0.3, zorder=3, log=True)
plt.xticks(x_axis2, x_values)
# plt.yticks([200,500,1000,2500,5000,10000,20000])
plt.tick_params(axis='y', which='both', labelleft='off', labelright='on')
plt.grid()
plt.grid(zorder=0)
plt.grid(b=True, which='major', color='darkgrey', linestyle='-')
plt.grid(b=True, which='minor', color='lightgrey', linestyle='--')
plt.ylabel('Reception rate [bit/s]', fontsize=18)
plt.xlabel('Acoustic modems and CSA', fontsize=18)
plt.legend(handles=[orange_patch, red_patch, darkgray_patch, dimgray_patch, skyblue_patch, navy_patch, orchid_patch, darkmag_patch, lgree_patch, dgree_patch, indigo_patch])
plt.savefig('plot_bitrate.eps', format='eps')
plt.show()


# https://stackoverflow.com/questions/42128467/matplotlib-plot-multiple-columns-of-pandas-data-frame-on-the-bar-chart

